Fast-forwarding molecular ground state preparation with optimal control on analog quantum simulators

We show that optimal control of the electron dynamics is able to prepare molecular ground states, within chemical accuracy, with evolution times approaching the bounds imposed by quantum mechanics. We propose a specific parameterization of the molecular evolution only in terms of interaction already present in the molecular Hamiltonian. Thus, the proposed method solely utilizes quantum simulation routines, retaining their favourable scalings. Due to the intimate relationships between variational quantum algorithms and optimal control we compare, when possible, our results with state-of-the-art methods in literature. We found that the number of parameters needed to reach chemical accuracy and algorithmic scaling are in line with compact adaptive strategies to build variational ansatze. The algorithm, which is also suitable for quantum simulators, is implemented emulating a digital quantum processor (up to 16 qubits) and tested on different molecules and geometries spanning different degrees of electron correlation.

==> qsl_grid_effect.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Oct 16 17:09:26 2023

@author: davide
"""


import matplotlib.pyplot as plt
import numpy as np
import matplotlib
import matplotlib.cm as cm
from matplotlib.lines import Line2D
matplotlib.rcParams.update(matplotlib.rcParamsDefault)

legend_elements_h4 = []

legend_elements_h4_steps = []

blue_map = cm.Blues_r

red_map = cm.Reds_r

h4_fci = -2.0718138427737225

moduli_vs_t_h4_sstep = [7305.6865, 1136.1671, 1100.7732, 548.77496, 579.43787]
moduli_vs_t_h4_eq = [7305.6865, 110.75128, 68.03332, 13.634272, 7.701212]

h4_eq_times = [0.01, 0.05, 0.25, 0.5, 0.75]

h4_eq_steps = [1, 2, 4, 8, 16]


for k in range(len(h4_eq_times)):
    legend_elements_h4.append(Line2D([0], [0], marker='*', color='w', label='T = ' + str(h4_eq_times[k]) + ' a.u.',
                          markerfacecolor=blue_map(h4_eq_times[k]), markersize=9))
for k in range(len(h4_eq_steps)):
    legend_elements_h4_steps.append(Line2D([0], [0], marker='*', color='w', label='Steps = ' + str(h4_eq_steps[k]),
                      markerfacecolor=red_map(h4_eq_steps[k]), markersize=9))   

h4_energy_iter01_2step = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq01_sstep.npy", allow_pickle = True)

h4_energy_iter01_4step = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq01_2sstep.npy", allow_pickle = True)

h4_energy_iter01_8step = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq01_4sstep.npy", allow_pickle = True)

h4_energy_iter01_16step = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq01_8sstep.npy", allow_pickle = True)

h4_energy_iter01 = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq01.npy", allow_pickle = True)

h4_energy_iter05 = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq05.npy", allow_pickle = True)

h4_energy_iter5 = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq5.npy", allow_pickle = True)

h4_energy_iter10 = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq10.npy", allow_pickle = True)

h4_energy_iter15 = np.load("h4_global_opt/energy_at_iter_h4_oc_asp_eq.npy", allow_pickle = True)



# Create a 2x3 grid of subplots that fit an A4 page with space for a caption
fig, axes = plt.subplots(2, 2, figsize=(8, 8), dpi=500)  # Use slightly smaller dimensions for caption space

# Define labels for distinguishing the plots
labels = ['a', 'b', 'c', 'd']

# Function to annotate each subplot with a letter label
def annotate_subplot(ax, label):
    ax.annotate(label, xy=(0.05, 0.9), fontsize=12, weight='bold', xycoords='axes fraction')

# Plot 1
axes[0, 0].set_ylabel(r'$E - E_{FCI}$ [Ha]', fontsize=12)
axes[0, 0].set_xlabel("Iterations [Ha]", fontsize=12)
axes[0, 0].set_yscale('log')  # Set Y-axis to logarithmic scale
annotate_subplot(axes[0, 0], labels[0])
axes[0, 0].plot([abs(element - h4_fci) for element in h4_energy_iter01], '--o', markevery = 50, color = blue_map(h4_eq_times[0]))
axes[0, 0].plot([abs(element - h4_fci) for element in h4_energy_iter05],'--o', markevery = 10, color = blue_map(h4_eq_times[1]))
axes[0, 0].plot([abs(element - h4_fci) for element in h4_energy_iter5],'--o', markevery = 10, color = blue_map(h4_eq_times[2]))
axes[0, 0].plot([abs(element - h4_fci) for element in h4_energy_iter10],'--o', markevery = 10, color = blue_map(h4_eq_times[3]))
#axes[0].plot([abs(element - h4_fci) for element in h4_energy_iter15],'--o', markevery = 10, color = blue_map(h4_eq_times[4]))
axes[0, 0].plot(np.ones(len(h4_energy_iter01))* 1e-3, '--', color = 'black', label = "Chemical accuracy")


# Plot 2
axes[0, 1].set_ylabel(r'$ \langle || \frac{H(t)}{H_{mol}} || \rangle $', fontsize=12)
axes[0, 1].set_xlabel("T [a.u.]", fontsize=12)
axes[0, 1].set_yscale('log')  # Set Y-axis to logarithmic scale

annotate_subplot(axes[0, 1], labels[1])
axes[0, 1].scatter(h4_eq_times, moduli_vs_t_h4_eq, c = moduli_vs_t_h4_eq, cmap = cm.Blues, marker = "*", edgecolors = 'b', norm=matplotlib.colors.LogNorm())
axes[0, 1].legend(handles = legend_elements_h4)


# Plot 3
axes[1, 0].set_ylabel(r'$ E - E_{FCI} $ [Ha]', fontsize=12)
axes[1, 0].set_xlabel("Iterations [Ha]", fontsize=12)
axes[1, 0].set_yscale('log')  # Set Y-axis to logarithmic scale
annotate_subplot(axes[1, 0], labels[2])
axes[1, 0].plot([abs(element - h4_fci) for element in h4_energy_iter01], '--o', markevery = 50, color = "C0")
axes[1, 0].plot([abs(element - h4_fci) for element in h4_energy_iter01_2step], '--o', markevery = 5, color = "C1")
axes[1, 0].plot([abs(element - h4_fci) for element in h4_energy_iter01_4step],'--o', markevery = 5, color = "C2")
axes[1, 0].plot([abs(element - h4_fci) for element in h4_energy_iter01_8step],'--o', markevery = 5, color = "C3")
axes[1, 0].plot([abs(element - h4_fci) for element in h4_energy_iter01_16step],'--o', markevery = 5, color = "C4")
axes[1, 0].plot(np.ones(len(h4_energy_iter01))* 1e-3, '--', color = 'black', label = "Chemical accuracy")


# Plot 4
axes[1, 1].set_ylabel(r' $\langle || \frac{H(t)}{H_{mol}}|| \rangle $', fontsize=12)
axes[1, 1].set_xlabel("# steps", fontsize=12)
axes[1, 1].set_yscale('log')  # Set Y-axis to logarithmic scale

annotate_subplot(axes[1, 1], labels[3])
for k in range(len(h4_eq_steps)):
    axes[1, 1].scatter(h4_eq_steps[k], moduli_vs_t_h4_sstep[k], color = "C"+str(k), marker = "*", label = "Steps = " + str(2**(k)))
axes[1, 1].legend()
#axes[1, 1].legend(handles = legend_elements_h4_steps)
# Insert data and plot here: axes[1, 0].plot(x_data_4, y_data_4)

# # Plot 5
# axes[2, 1].set_ylabel("Energy [Ha]", fontsize=14)
# axes[2, 1].set_ylabel("Iterations [Ha]", fontsize=14)
# annotate_subplot(axes[1, 0], labels[2])
# axes[2, 1].plot(lih_energy_iter)
# axes[2, 1].plot(lih_energy_iter)
# axes[2, 1].plot(lih_energy_iter)
# axes[2, 1].plot(lih_energy_iter)

# n_lines = 5
# x = np.linspace(0, 10, 100)
# y = np.sin(x[:, None] + np.pi * np.linspace(0, 1, n_lines))
# c = np.arange(1, n_lines + 1)

# norm = mpl.colors.Normalize(vmin=c.min(), vmax=c.max())
# cmap = mpl.cm.ScalarMappable(norm=norm, cmap=mpl.cm.jet)
# cmap.set_array([])

# fig, ax = plt.subplots(dpi=100)
# for i, yi in enumerate(y.T):
#     ax.plot(x, yi, c=cmap.to_rgba(i + 1))
# fig.colorbar(cmap, ticks=c)
# plt.show();

# # Plot 6
# axes[2, 2].set_ylabel("||H(t)||$_{max}$", fontsize=14)
# axes[2, 2].set_xlabel("Iterations", fontsize=14)
# annotate_subplot(axes[1, 1], labels[3])
# axes[2, 2].plot(moduli_vs_t_lih)
# # Insert data and plot here: axes[1, 0].plot(x_data_4, y_data_4)

# Adjust space between subplots
plt.tight_layout()

# Save the figure with a specified filename and format (e.g., PDF for printing)
plt.savefig("qsl_plot_grid_effect.png")

# Show the plots
plt.show()
